Adaptive Prescribed Performance Trajectory Tracking for Uncertain Autonomous Underwater Vehicles With Input Saturation

Accurate trajectory tracking is essential for autonomous underwater vehicles operating with uncertain hydrodynamics and limited thruster authority. This paper develops a low-complexity adaptive prescribed performance controller for uncertain underwater vehicle dynamics with coupled and saturated inputs. The proposed method adapts the performance functions directly through the mismatch between the requested and saturated control inputs, enlarging the performance funnels only when the available actuation cannot meet the nominal specifications. A coupled invariant-set analysis establishes boundedness of all closed-loop signals, prescribed bounds on the filtered tracking errors, and explicit feasibility conditions. Comparative simulations on a BlueROV2 underwater vehicle show that the adaptive design maintains prescribed performance during a figure-eight maneuver, whereas conventional prescribed performance control loses feasibility under input limits. A real-time pool experiment further demonstrates stable trajectory tracking and the practical implementation of the proposed method on an underwater robotic platform.

==> anc/README.txt <==
Supplementary video

Manuscript
Adaptive Prescribed Performance Trajectory Tracking for Uncertain Autonomous
Underwater Vehicles With Input Saturation

Authors
Athanasios K. Gkesoulis
Christos Vlachos
George K. Fourlas
Charalampos P. Bechlioulis
George C. Karras

File
SupplementaryVideo.mp4

Contents
The opening card identifies the manuscript, authors, and affiliations.
The first research segment compares adaptive prescribed performance control
with prescribed performance control for a simulated BlueROV2 under the same
figure-eight reference and constrained inputs. Vehicle footage is synchronized
with filtered errors, performance functions, and requested and applied inputs.
The second research segment presents a complete measured figure-eight traversal
from the pool experiment, with synchronized footage, planar trajectory tracking,
filtered errors, adaptive performance functions, and requested and applied inputs.
Playback speed relative to experiment time is shown in the experimental segment.
The video ends with the experimental segment; there is no closing card.

Playback
1920 x 1080 pixels; 30 frames/s; H.264 video in an MP4 container.
Approximately 1 minute 40 seconds. No audio track or additional files are required.
Open the MP4 with a standard H.264-compatible player, such as VLC, or a browser
supporting MP4 playback. A 1080p display is recommended for readable plot labels.

Contact
Athanasios K. Gkesoulis
Robotics Institute, Athena Research Center
a.gkesoulis@athenarc.gr

Institutional logos on the opening card are the official English assets of
Athena Research Center, the University of Patras, and the University of Thessaly.
They identify author affiliations. Logo ownership remains with each institution.

